Divisibility of binomial coefficients and generation of alternating groups

We examine an elementary problem on prime divisibility of binomial coefficients. Our problem is motivated by several related questions on alternating groups.

==> anc/sgdiv-p-exceptions.txt <==

# It took about 2 weeks on a 2012 MacBook Pro of 2.9 GHz
#  to check (including redundant checks for the imprimitive case)
#  the prime p associated with the
#  largest prime power dividing n for another prime r such that
#  n satisfies Condition (2) with p and r.  There were a handful
#  of values of n where there was no such r.  These are listed
#  below, and we find another pair p', r' that satisfy Condition (2)
# The computation was done in stages, as we were
#  unsure how far it would be feasible to compute out to.


gap> FindSgdivMaxppPartnersInRange(5,250000000);

249999984/249999996 satisfied, 9332 nontrivially.


[ 31416, 46800, 195624, 5504490, 7458780, 9968112, 12387600, 105666600, 
 115690848, 130559352, 146187444, 225613050 ]
gap> SgdivPartnersLucas(105666600, 2);
[ 5, 1283, 1867, 1871, 2297, 9151, 56597, 771289, 1427927 ]
gap> SgdivPartnersLucas(115690848, 2);
[ 3, 7, 19, 32003, 33427, 61933, 79349, 93601, 114319, 129553, 143537, 
 826363, 1606817, 1726729, 2892271, 3126779, 3856361, 4627633, 5509087, 
 7230677, 8263631, 10517347, 57845413, 57845423 ]
gap> SgdivPartnersLucas(130559352, 2);
[ 112843, 3528631, 3730267, 32639837 ]
gap> SgdivPartnersLucas(146187444, 2);
[ 31, 947, 154369, 169591 ]
gap> SgdivPartnersLucas(225613050, 2);
[ 516277 ]

gap> FindSgdivMaxppPartnersInRange(250000000,500000000);     

249999998/250000001 satisfied, 4191 nontrivially.


[ 275172996, 282429840, 300688752 ]
gap> SgdivPartnersLucas(275172996, 2);                  
[ 567367, 30574777 ]
gap> SgdivPartnersLucas(282429840, 2);
[ 29, 30113, 34147, 133853, 487789, 716827, 1858091, 2223857, 2881937, 
 25675439, 40347119 ]
gap> SgdivPartnersLucas(300688752, 2);
[ 11, 16787, 132229, 240551, 1227301, 9699637, 33409861 ]

gap> FindSgdivMaxppPartnersInRange(500000000, 1000000000);

499999994/500000001 satisfied, 6115 nontrivially.


[ 539509620, 653426796, 696595536, 784474592, 798772578, 815224800, 851716320 
]
gap> SgdivPartnersLucas(539509620,2);
[ 1201, 266293, 312397 ]
gap> SgdivPartnersLucas(653426796,2);
[ 73, 4091, 83719 ]
gap> SgdivPartnersLucas(696595536,2);
[ 13, 41, 53, 311, 3847, 7243, 37369, 43013, 67213, 187711, 437011, 652243, 
 1344779, 2775281, 4121867, 23219851 ]
gap> SgdivPartnersLucas(784474592,2);
[ 29, 443, 2797, 8707, 8951, 15671, 87641, 103561, 104513, 116981, 292933, 
 715109, 893479, 979369, 1030847, 1720339, 2103149, 2161087, 4965029, 
 9016949, 9338983, 9451501, 49029661, 98059321, 196118641 ]
gap> SgdivPartnersLucas(798772578,2);
[ 563 ]
gap> SgdivPartnersLucas(815224800,2);
[ 87013, 192497, 245033, 326351, 1300199, 1308547, 3019351, 4096607, 4382929, 
 5001379, 5363321, 6083767, 40761239 ]
gap> SgdivPartnersLucas(851716320,2);
[ 31, 503, 541, 18371, 33461, 54727, 67559, 99581, 121189, 159617, 234181, 
 242447, 398557, 647693, 941123, 1194553, 1236163, 1314377, 1650613, 
 1693273, 1720639, 2573161, 3201941, 8517163, 19357189, 28390543, 47317573, 
 53232269, 85171631, 425858149, 425858159 ]

==> anc/sgdiv_pub.g <==
##############################################################
#
#  Checking Condition (2) on the divisibility of indices of
#    subgroups of an alternating group
#
#  In this source file, we use the following terminology:
#  An alternating group A_n is sgdiv(p,r) if every index 
#    of a proper sg is divisible by either p or r,
#    where p and r are primes.
#
#  Maximal subgroups of A_n are either 
#   * intransitive, of index Binom(n, i)
#   * imprimitive.  If n = d*m, then index is n! / ((d!)^m * m!)
#   * primitive.  For n>8, the index is divisible by any p < n-2
#  In our accompanying paper, we have shown that it suffices to 
#    check the divisibility of intransitive subgroups, unless n
#    is a prime power (and in this case A_n is sgdiv(2,p) for some p).
#
#  This file contains routines to automatically check sgdiv(p,r).
#  We have verified that it holds for some p,r for all n <= 1,000,000,000
#  sgdiv(2,r) holds for many integers n, but not all.
#

#  Global variable -- used to keep track of the primes <= n
#
#  Initialized automatically by sieving routines, can also
#   be initialized manually: e.g. SgdivKnowPrimesThrough(10000000)
#   initializes with primes up to 1,000,000.
sgdiv_knownprimes:=[];
sgdiv_knownprimesthrough:=1;
# (GAP also caches these internally)

# Note that GAP's primality testing is only guaranteed to work out to 10^13.
#   If in the future we expanded by many order of magnitude how much we attempted to
#   compute, this might become an issue.

# Calculate the indices of the intransitive and imprimitive maximal
#   subgroups of A_n.
#   (This isn't used in the routines below, but is useful for gaining
#   intuition in investigations by hand.)
MaximalNonprimitiveAltIndices:=function(n)
  local i, L, divisors, f;
  L:=Set([]);
  divisors:=DivisorsInt(n);
  f:=Factorial(n);

  for i in [1..n-1] do
    if i in divisors and i>1 then
      AddSet(L, f / (Factorial(i)^(n/i) * Factorial(n/i)) );
    fi;
    AddSet(L, Binomial(n, i));
  od;
  return L;
end;

# Calculate the indices of all maximal subgroups of a group G.
#   (This isn't used in the routines below, but is useful for gaining
#    intuition in investigations by hand.)
MaximalSubgroupsIndices:=function(G)
  return List(ConjugacyClassesMaximalSubgroups(G), x->Index(G, Representative(x)));
end;

# Utility routine -- calculate (and remember) the primes through n
SgdivKnowPrimesThrough:=function(n)
  if n>sgdiv_knownprimesthrough then
    UniteSet(sgdiv_knownprimes, Filtered([sgdiv_knownprimesthrough..n], x->IsPrimeInt(x)) );
  fi;
  sgdiv_knownprimesthrough:=n;
end;

# Utility routine -- Count the number of times p divides n!
#   We want to avoid trying to calculate factorials of large numbers
#   as this takes more time and memory
NumberFactorsPrimeIntoFactorial:=function(n,p)
  local k, a;

  k:=1;
  a:=0;
  while p^k <= n do
    # QuoInt(n,p) counts the number of integers < n divisible by p
    a:=a + QuoInt(n, p^k);

    k:=k+1;
  od;
  return a;
end;

# Utility routine -- Return true if p divides Binomial(i,j)
#   It is generally faster (for large i) to use Lucas' Theorem.
PrimeDividesBinomial:=function(i,j, p)
  return (NumberFactorsPrimeIntoFactorial(i,p) > (NumberFactorsPrimeIntoFactorial(j,p) + NumberFactorsPrimeIntoFactorial(i-j,p)));
end;

# Utility routine -- Return true if p divides Binomial(i,j)
#   Uses Lucas' Theorem.  Should be faster for large i.
PrimeDividesBinomialLucas:=function(i,j,p)
  local id, jd;

  # Only compute as many qadic digits as we need
  id:=i;
  jd:=j;

  while jd > 0 do
    if RemInt(id, p) < RemInt(jd, p) then
      return true;
    fi;
    id := QuoInt(id, p);
    jd := QuoInt(jd, p);
  od;
  return false;
end;

# Utility routine -- increments a number given in Qadic coefficient format
#   (i.e., in format returned by CoefficientsQadic)
IncrementQadic:=function(qadicCoefs, q)
  local k;

  qadicCoefs[1]:=qadicCoefs[1]+1;
  for k in [1..Length(qadicCoefs)] do
    if qadicCoefs[k] = q then
      qadicCoefs[k]:=0;
      qadicCoefs[k+1]:=qadicCoefs[k+1]+1;
    else
      break;
    fi;
  od;

  # (argument is altered -- no return necessary)
end;

# Given a number n and a prime p,
#   find the primes q so that A_n satisfies sgdiv(p,q)
# Returns the list of such primes (possibly empty)
#
# Assumes that sgdiv_knownprimes contains a list of all primes <= m for some m >= n.
#   (see comment at definition of sgdiv_knownprimes) above
#
# (Uses Lucas' Theorem to speed computation)
SgdivPartnersLucas:=function(n, p)
  local nCoefs, iCoefs, i, possible_primes, good, divs, k, j, n_p;

  nCoefs:=CoefficientsQadic(n, p);
  iCoefs:=ShallowCopy(Zero(nCoefs));
  i := 0;

  SgdivKnowPrimesThrough(n);

  # initial candidates are all primes <= n
  possible_primes := Filtered(sgdiv_knownprimes, x->(x<=n) );

  while i < QuoInt(n,2) do
    # Increment qadic and usual representation of i in parallel, to avoid converting
    IncrementQadic(iCoefs, p);
    i:=i+1;

    # Check p-divisibility of Binom(n,i) using Lucas' Theorem
    good := false;
    for k in [1..Length(iCoefs)] do
      if nCoefs[k] < iCoefs[k] then
        good := true;
        break;
      fi;
    od;

    # If not divisible by p, see what primes it _is_ divisible by
    if good = false then
      possible_primes:=Filtered(possible_primes, x->(PrimeDividesBinomialLucas(n,i,x)) );
    fi;
  od;

  # It is not necessary to check imprimitives indices separately, except possibly
  #   for prime powers (see Theorem from "Divisibility questions for alternating groups
  #   and for binomial coefficients")
  # Kept the code in commented out form in case prime powers become interesting.
  # Current code to check ranges does not call this routine for prime powers
  # 
  # Our computation to 1 billion included this commented check.  Excluding it in
  #  the check to 1 million for the p=2 case did not result in a significant decrease
  #  in computation speed, and we expect the gain for the maximum prime power divisor
  #  to be smaller still.
  #
#  # Don't check imprimitives if we've already eliminated all primes
#  if IsEmpty(possible_primes) then
#    return [];
#  fi;
#
#  # Check the imprimitive maximal subgroups (wreath products, if n = i*j, index is n! / (i!^j * j!) )
#  n_p:=NumberFactorsPrimeIntoFactorial(n, p);
#  divs:=ShallowCopy(DivisorsInt(n));
#  RemoveSet(divs, 1);
#  RemoveSet(divs, n);
#  for i in divs do
#    j := n/i;
#    if n_p <= i*NumberFactorsPrimeIntoFactorial(j,p) + NumberFactorsPrimeIntoFactorial(i, p) then
#      possible_primes:=Filtered(possible_primes, x->(NumberFactorsPrimeIntoFactorial(n,x) > i*NumberFactorsPrimeIntoFactorial(j,x) + NumberFactorsPrimeIntoFactorial(i, x)) );
#      if IsEmpty(possible_primes) then
#        return [];
#      fi;
#    fi;
#  od;

  return possible_primes;

end;

# Given 2 numbers l and m, determine for which n on [l,m] 
#   A_n satisfies sgdiv(2,*).
FindSgdiv2PartnersInRange:=function(l,m)
  local i, ifactors, ifactorset, imaxppdiv, i2pdiv, ipairedprimes, p, largeprimepower, large2power, failingnumbers, checkcount;

  # avoid the trivial case
  if l = 1 then l:=2; fi;

  # Make sure we know all primes through the lower part of our range
  SgdivKnowPrimesThrough(l);

  failingnumbers:=[];
  checkcount:=0;

  # Find a large prime power <= l
  largeprimepower:=0;
  i:=l;
  while i>1 and largeprimepower=0 do
    if IsPrimePowerInt(i) then
      largeprimepower:=i;
    fi;
    i:=i-1;
  od;

  # Find a large power of 2 <= l
  large2power:=2^LogInt(l,2);

  for i in [l..m] do
    ifactors:=FactorsInt(i);
    ifactorset:=Set(ifactors);

    # Update list of known primes
    if Size(ifactors)=1 then AddSet(sgdiv_knownprimes, i); fi;
    sgdiv_knownprimesthrough:=i;

    # Check for prime power
    if Size(ifactorset)=1 then
      largeprimepower:=i;
      if 2 in ifactorset then
        large2power:=i;
      fi;

      # prime powers automatically satisfy
      continue;
    fi;

    imaxppdiv:=1;
    for p in ifactorset do
      imaxppdiv:=Maximum(imaxppdiv, p^(Number( ifactors, x->(x=p) )) );
    od;

    i2pdiv := 2^Number(ifactors, x->(x=2));

    # Sieve out the numbers that trivially satisfy sgdiv(2, maxppdiv) or sgdiv(2, largeprimepower)
    #  then check the rest manually
    if (i2pdiv + largeprimepower) > i or (imaxppdiv + large2power) > i then
      # Satisfies at least one test
    else
      # Check manually
      ipairedprimes:=SgdivPartnersLucas(i, 2);
      if IsEmpty(ipairedprimes) then
#        Print(i, "\t", " does not satisfy sgdiv(2,*).\n");
        AddSet(failingnumbers, i);
      else
#        Print(i, "\t", " satisfies sgdiv(2,q) for q in ", ipairedprimes, "\n");
        checkcount:=checkcount+1;
      fi;
    fi;
  od;
  Print("\n", m+1-l-Size(failingnumbers), "/", m+1-l, " satisfied, ", checkcount, " nontrivially.\n\n");
  return failingnumbers;
end;

# Given 2 numbers l and m, determine for which n on [l,m] 
#   A_n satisfies sgdiv(p,*), where p is the prime with the
#   highest power dividing n.
FindSgdivMaxppPartnersInRange:=function(l,m)
  local i, ifactors, ifactorset, imaxppdiv, icheckedp, ipairedprimes, p, ppfactor, largeprimepower, failingnumbers, checkcount;

  # avoid the trivial case
  if l = 1 then l:=2; fi;

  # Make sure we know all primes through the lower part of our range
  SgdivKnowPrimesThrough(l);

  failingnumbers:=[];
  checkcount:=0;

  # Find a large prime power <= l
  largeprimepower:=0;
  i:=l;
  while i>1 and largeprimepower=0 do
    if IsPrimePowerInt(i) then
      largeprimepower:=i;
    fi;
    i:=i-1;
  od;

  for i in [l..m] do
    ifactors:=FactorsInt(i);
    ifactorset:=Set(ifactors);

    # Update list of known primes
    if Size(ifactors)=1 then AddSet(sgdiv_knownprimes, i); fi;
    sgdiv_knownprimesthrough:=i;

    # Check for prime power
    if Size(ifactorset)=1 then
      largeprimepower:=i;

      # prime powers automatically satisfy
      continue;
    fi;

    # Find the maximum prime power divisor of i, put it in imaxppdiv and put the prime in icheckedp
    imaxppdiv:=1;
    icheckedp:=1;
    for p in ifactorset do
      ppfactor:=p^(Number( ifactors, x->(x=p) ));
      if ppfactor > imaxppdiv then
        imaxppdiv:=ppfactor;
        icheckedp:=p;
      fi;
    od;
    
    # Sieve out the numbers that trivially satisfy sgdiv(imaxppdiv, largeprimepower)
    #  then check the rest manually
    if (imaxppdiv + largeprimepower) > i then
      # Satisfies our test
    else
      # Check manually
      ipairedprimes:=SgdivPartnersLucas(i, icheckedp);
      if IsEmpty(ipairedprimes) then
#        Print(i, "\t", " does not satisfy sgdiv(",icheckedp ,",*).\n");
        AddSet(failingnumbers, i);
      else
#        Print(i, "\t", " satisfies sgdiv(p,q) for p=",icheckedp," and q in ", ipairedprimes, "\n");
        checkcount:=checkcount+1;
      fi;
    fi;
  od;
  Print("\n", m+1-l-Size(failingnumbers), "/", m+1-l, " satisfied, ", checkcount, " nontrivially.\n\n");

  return failingnumbers;
end;

